Moving obstacle potential in a spin-orbit-coupled Bose-Einstein condensate

We investigate the dynamics around an obstacle potential moving in the plane-wave state of a pseudospin-$1/2$ Bose-Einstein condensate with Rashba spin-orbit coupling. We numerically investigate the dynamics of the system and find that it depends not only on the velocity of the obstacle but also significantly on the direction of obstacle motion, which are verified by a Bogoliubov analysis. The excitation diagram with respect to the velocity and direction is obtained. The dependence of the critical velocity on the strength of the spin-orbit coupling and the size of the obstacle is also investigated.

==> anc/readme.txt <==
fig1a.mp4: Dynamics of the density distribution of component 1
corresponding to Fig. 1(a).
fig1b.mp4: Dynamics of the density distribution of component 1
corresponding to Fig. 1(b).
fig2_1.mp4: Dynamics of the density and momentum-space distributions of
component 1 corresponding to Fig. 2(I, i).
fig2_2.mp4: Dynamics of the density and momentum-space distributions of
component 1 corresponding to Fig. 2(II, ii).
fig2_3.mp4: Dynamics of the density and momentum-space distributions of
component 1 corresponding to Fig. 2(III, iii).
fig2_4.mp4: Dynamics of the density and momentum-space distributions of
component 1 corresponding to Fig. 2(IV, iv).
fig7.mp4: Dynamics of the density distribution of component 1
corresponding to Fig. 7.
fig8cd.mp4: Dynamics of the velocity field distribution corresponding to
Fig. 8(c) and 8(d).
fig8ef.mp4: Dynamics of the velocity field distribution corresponding to
Fig. 8(e) and 8(f).

